Automated two-loop fermion-bubble contributions at high multiplicity

We compute the gauge-invariant, helicity-summed two-loop $N_f$ contribution for $q\bar q\to n\gamma^{(*)}$, $n=2,\ldots,8$. Local ultraviolet renormalisation, infrared factorisation, analytic loop-energy integration and a new automated threshold subtraction yield finite integrals over real spatial momenta. Adaptive multi-channel Monte Carlo samples loop momenta, helicities and identical-particle permutations. We quantify generation and evaluation costs across multiplicities. The same representation is integrated directly with parton distributions through five photons, yielding inclusive and differential virtual corrections.

==> anc/phase_space_points.txt <==
# Fixed-point benchmarks; inputs and normalisation as in the paper.
# point=1,2,... matches the paper and ancillary ME2 tables.
# gamma: m=0; gamma*: m=91.1876 GeV; sqrt(s_hat)=1000 GeV.
# Columns: E px py pz [GeV].
# Rows: incoming p1, p2; outgoing q1,...,qn.
# Momentum convention: p1+p2=q1+...+qn.

# n=2 kin=gamma point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
4.9999999999999989e+02 1.1092428444383280e+02 4.4483078948812141e+02 -1.9955292993087880e+02
4.9999999999999989e+02 -1.1092428444383280e+02 -4.4483078948812141e+02 1.9955292993087869e+02

# n=2 kin=gamma point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
5.0000000000000000e+02 -2.8191550580939082e+02 -3.9079096660115738e+02 1.3343937952182080e+02
5.0000000000000023e+02 2.8191550580939082e+02 3.9079096660115749e+02 -1.3343937952182080e+02

# n=2 kin=gamma point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
4.9999999999999898e+02 -2.4062102909376750e+02 2.8047200599112819e+02 -3.3680405908059970e+02
5.0000000000000119e+02 2.4062102909376739e+02 -2.8047200599112819e+02 3.3680405908059970e+02

# n=2 kin=gamma* point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
4.9999999999999989e+02 1.0906397439668370e+02 4.3737053683817072e+02 -1.9620622977094749e+02
4.9999999999999989e+02 -1.0906397439668380e+02 -4.3737053683817072e+02 1.9620622977094729e+02

# n=2 kin=gamma* point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
5.0000000000000011e+02 -2.7718750372640352e+02 -3.8423701527166889e+02 1.3120146904392649e+02
5.0000000000000023e+02 2.7718750372640358e+02 3.8423701527166901e+02 -1.3120146904392649e+02

# n=2 kin=gamma* point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
4.9999999999999898e+02 -2.3658557626012640e+02 2.7576821282892348e+02 -3.3115552162850122e+02
5.0000000000000108e+02 2.3658557626012629e+02 -2.7576821282892348e+02 3.3115552162850122e+02

# n=3 kin=gamma point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
4.5857878788544031e+02 1.6945322030967989e+02 3.7965366207819869e+02 -1.9350247465025251e+02
3.6406662073681770e+02 -1.8329869293191852e+01 -3.4770430131936718e+02 1.0634960775870810e+02
1.7735459137774211e+02 -1.5112335101648799e+02 -3.1949360758831549e+01 8.7152866891544363e+01

# n=3 kin=gamma point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
4.9515339207738339e+02 1.8672291576921199e+02 3.1968357808502418e+02 -3.2880669749130601e+02
1.0267791387500910e+02 -7.0620427307722238e+01 -4.3455952956966151e+01 6.0556497563849021e+01
4.0216869404760718e+02 -1.1610248846148970e+02 -2.7622762512805798e+02 2.6825019992745689e+02

# n=3 kin=gamma point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
2.0143473601504991e+02 1.4603926834721611e+02 -1.1273993183367710e+02 -8.0859091908086469e+01
4.5770108288285371e+02 -3.8067718962637190e+02 -7.3776014506108424e+01 2.4317125293483761e+02
3.4086418110209672e+02 2.3463792127915571e+02 1.8651594633978590e+02 -1.6231216102675091e+02

# n=3 kin=gamma* point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
4.4773934893820461e+02 1.6198026330857940e+02 3.6291077878075680e+02 -1.8496893560021141e+02
3.5975954006552257e+02 -1.7521514486989389e+01 -3.3237039802671387e+02 1.0165954613336810e+02
1.9250111099627281e+02 -1.4445874882159001e+02 -3.0540380754042850e+01 8.3309389466843356e+01

# n=3 kin=gamma* point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
4.7635844533675680e+02 1.7631331711082561e+02 3.0186156769153229e+02 -3.1047608315308293e+02
1.3309847707694470e+02 -6.6683415600676327e+01 -4.1033331032194759e+01 5.7180538950518716e+01
3.9054307758629841e+02 -1.0962990151014930e+02 -2.6082823665933739e+02 2.5329554420256409e+02

# n=3 kin=gamma* point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
2.1337102387136201e+02 1.3985464041550449e+02 -1.0796550000223260e+02 -7.7434784158484433e+01
4.4770272448311118e+02 -3.6455586276289341e+02 -7.0651668532804777e+01 2.3287317530057800e+02
3.3892625164552692e+02 2.2470122234738881e+02 1.7861716853503771e+02 -1.5543839114209339e+02

# n=4 kin=gamma point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
8.8551333054502990e+01 -2.2100690287689979e+01 4.0080353191685333e+01 -7.5805430956936632e+01
3.2832941922709853e+02 -1.0384961188345630e+02 -3.0193375538954012e+02 7.6494921387165888e+01
1.5235810946743061e+02 -1.0588095966659220e+02 -9.7709638326975707e+01 4.9548385226792817e+01
4.3076113825096758e+02 2.3183126183773851e+02 3.5956304052483051e+02 -5.0237875657022109e+01

# n=4 kin=gamma point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.1774770813717080e+02 -6.0705921846361477e+01 7.1231045862326567e+01 7.1452445232468747e+01
3.5095417307796879e+02 -3.1788166702610759e+01 8.3939428693173440e+01 3.3928235493345602e+02
3.4933222857379002e+02 1.8400930399576350e+02 -5.1527797939237040e+01 -2.9243540825771862e+02
1.8196589021107010e+02 -9.1515215446791231e+01 -1.0364267661626300e+02 -1.1829939190820620e+02

# n=4 kin=gamma point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
2.5869282242472809e+02 1.3246839948151660e+02 -1.6961887901711430e+02 -1.4353931654377760e+02
1.0845786383484760e+02 -5.7357736943950421e+01 -2.1625052968391479e+01 -8.9473768918053267e+01
4.0057454614862888e+02 -1.5807768556214489e+02 3.5631980946348278e+02 9.2236683230713226e+01
2.3227476759179521e+02 8.2967023024578779e+01 -1.6507587747797709e+02 1.4077640223111760e+02

# n=4 kin=gamma* point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.2153248563823500e+02 -2.0052001905751450e+01 3.6364987161985567e+01 -6.8778423941874195e+01
3.1153810291793701e+02 -9.4222967169423669e+01 -2.7394511934561689e+02 6.9404000032076922e+01
1.6560207071693009e+02 -9.6066013205020710e+01 -8.8652156490972189e+01 4.4955352165989027e+01
4.0132734072689777e+02 2.1034098228019579e+02 3.2623228867460358e+02 -4.5580928256191783e+01

# n=4 kin=gamma* point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.4142191694865710e+02 -5.5730454663990017e+01 6.5392937811666187e+01 6.5596191253588586e+01
3.3484551354339180e+02 -2.9182803413393650e+01 7.7059739528302842e+01 3.1147471819578419e+02
3.3341302808996818e+02 1.6892787165051351e+02 -4.7304571278164467e+01 -2.6846735485376740e+02
1.9031954141798300e+02 -8.4014613573129793e+01 -9.5148106061804611e+01 -1.0860355459560540e+02

# n=4 kin=gamma* point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
2.5434080434796400e+02 1.2158152631201690e+02 -1.5567880553362889e+02 -1.3174258358584049e+02
1.3499719938787160e+02 -5.2643809623605279e+01 -1.9847804886040791e+01 -8.2120395751165375e+01
3.7879313777744579e+02 -1.4508612138246860e+02 3.2703577954697050e+02 8.4656240832085118e+01
2.3186885848671849e+02 7.6148404694057007e+01 -1.5150916912730079e+02 1.2920673850492079e+02

# n=5 kin=gamma point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
8.6354068143781390e+01 -1.5213389320261800e+01 3.7633551294916280e+01 -7.6218722682185415e+01
2.8011818180937638e+02 -8.3126111650582232e+01 -2.6320385675865049e+02 4.7749085116026578e+01
1.2752252956966051e+02 -9.0449041295993482e+01 -8.3178307703078929e+01 3.4093043339258053e+01
4.1413006837454350e+02 2.3214556494593859e+02 3.3275443678081871e+02 -8.2985751852442633e+01
9.1875152102638424e+01 -4.3357022679101121e+01 -2.4005823614005660e+01 7.7362346079343453e+01

# n=5 kin=gamma point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
3.9913160672245670e+02 -8.6172437856911728e+01 7.1337495400730532e+01 3.8313354354401969e+02
1.5556981971325300e+02 8.4918494287076527e+01 -6.8299586836232791e+01 -1.1102245075492471e+02
1.2759747594039069e+02 -9.5581992083968331e+01 -8.2704742762170824e+01 -1.7467804105322919e+01
2.0992527347313421e+02 1.2649257395666450e+02 2.7154313222089030e+01 -1.6532057479341341e+02
1.0777582415076560e+02 -2.9656638302860920e+01 5.2512520975584117e+01 -8.9322713890358656e+01

# n=5 kin=gamma point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
2.6349726597063471e+02 -7.6934196795030800e+00 2.5064978002419360e+02 -8.0909259306075811e+01
2.0346813537652980e+02 1.2297349863215230e+02 -1.5606531694063420e+02 4.3822569481823969e+01
2.7594522890319797e+02 -3.2304380339129779e+01 -2.7357848634296130e+02 1.6031474530974911e+01
1.2336960426785110e+02 -1.1007853832095090e+02 5.3378826741507851e+01 -1.5920914359081690e+01
1.3371976548178631e+02 2.7102839707431460e+01 1.2561519651789420e+02 3.6976129652358622e+01

# n=5 kin=gamma* point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.1722294729901169e+02 -1.2977310981601059e+01 3.2102136362586663e+01 -6.5016022797088937e+01
2.5575464694885551e+02 -7.0908157207557281e+01 -2.2451790516953719e+02 4.0730879463679713e+01
1.4194393738706000e+02 -7.7154755733654284e+01 -7.0952681434933709e+01 2.9082015611964941e+01
3.6484023787720793e+02 1.9802459043696311e+02 2.8384587521604840e+02 -7.0788427625185619e+01
1.2023823048786470e+02 -3.6984366514150487e+01 -2.0477424974164311e+01 6.5991555346629951e+01

# n=5 kin=gamma* point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
3.5866444459256752e+02 -7.4891099059100640e+01 6.1998285850465017e+01 3.3297528625178609e+02
1.6308004390200989e+02 7.3801316589919665e+01 -5.9358087697848383e+01 -9.6487851151170503e+01
1.4357027243158419e+02 -8.3068793403672956e+01 -7.1877380249401583e+01 -1.5180991511101560e+01
2.0396207144435570e+02 1.0993268987189680e+02 2.3599382957856090e+01 -1.4367748959266470e+02
1.3072316762948259e+02 -2.5774113999042811e+01 4.5637799138928912e+01 -7.7628953996849305e+01

# n=5 kin=gamma* point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
2.4912553366445280e+02 -6.7690214700916700e+00 2.2053310662068390e+02 -7.1187655969317404e+01
2.0090677837161209e+02 1.0819769194589070e+02 -1.3731338274997731e+02 3.8557095031140982e+01
2.5934874613547191e+02 -2.8422866969828501e+01 -2.4070682803700859e+02 1.4105222361196621e+01
1.4176549912350919e+02 -9.6852117826874220e+01 4.6965125953574393e+01 -1.4007946480189361e+01
1.4885344270495401e+02 2.3846314320903691e+01 1.1052197821272780e+02 3.2533285057169159e+01

# n=6 kin=gamma point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
8.5531224838488669e+01 -8.2219322397786812e+00 3.6163783768203281e+01 -7.7072504800241362e+01
1.8142881161004260e+02 -5.7859982948193718e+01 -1.7186373408663519e+02 -5.6118589848131073e+00
8.2849301077435555e+01 -6.5909547623589134e+01 -4.9895215719628709e+01 5.5141336005866366e+00
3.8147038530081528e+02 1.9018527704151879e+02 2.9204294098458701e+02 -1.5511330013659801e+02
5.4231407011799917e+01 -3.1133016208179811e+01 -7.9279665679113984e+00 4.3691282361116343e+01
2.1448887016141771e+02 -2.7060798021777511e+01 -9.8519808378614982e+01 1.8859224795994950e+02

# n=6 kin=gamma point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.4251248490418109e+02 6.2706853289075163e+01 -1.1779762212984770e+02 -5.0013789345543877e+01
1.5769969158917519e+02 -9.9957256260954324e+01 -1.1736276802128680e+02 3.3222286653457893e+01
1.4745600756576729e+02 1.0011321701920900e+02 -4.6102402601533853e+01 -9.7955022432065562e+01
6.8617556565072846e+01 -3.2676968712412702e+01 1.3978747317646659e+01 -5.8695650674972157e+01
3.5675512908026258e+02 -9.4038634931765330e+01 3.3327809093385741e+02 8.5771040385018480e+01
1.2695913029554090e+02 6.3852789596848197e+01 -6.5994045498835703e+01 8.7671135414105208e+01

# n=6 kin=gamma point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.1436537870732610e+02 -3.1049540012175552e+01 -1.0484165315484709e+02 3.3520048861258701e+01
9.1336692511500601e+01 -6.8364106529449259e+01 5.9113445869261533e+01 1.3203819706145881e+01
1.1232614025106010e+02 7.7466997285999621e+00 1.0192984696349470e+02 4.6555952627073083e+01
3.2631450726992063e+02 1.2934688315869110e+02 -2.2035609586480120e+02 2.0296239180489951e+02
3.0092718288379768e+02 -4.7559027343431310e+01 1.1517064834704350e+02 -2.7391792580232328e+02
5.4730098376394963e+01 9.8790909977650418e+00 4.8983807839848531e+01 -2.2324287197053859e+01

# n=6 kin=gamma* point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.1327010909350750e+02 -6.4591468148342228e+00 2.8410254661139309e+01 -6.0548130217280260e+01
1.6920429868977720e+02 -4.5454780417437249e+01 -1.3501608359655941e+02 -4.4086742665772833e+00
1.1203309843789320e+02 -5.1778515339787070e+01 -3.9197662336801429e+01 4.3319012422021954e+00
3.1324921698162842e+02 1.4940948071644021e+02 2.2942882245234739e+02 -1.2185694910843741e+02
1.0064936121358549e+02 -2.4458085595054708e+01 -6.2282074957377098e+00 3.4323854669279513e+01
1.9159391558360841e+02 -2.1258952549326949e+01 -7.7397123684388134e+01 1.4815799768081331e+02

# n=6 kin=gamma* point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.4689445002636171e+02 5.0673362419905168e+01 -9.5192172550440773e+01 -4.0416106702344720e+01
1.5670152787192359e+02 -8.0775385900174527e+01 -9.4840767262388553e+01 2.6846905620473041e+01
1.5004688482821939e+02 8.0901417675200634e+01 -3.7255317926516220e+01 -7.9157382202987719e+01
1.0672327969333649e+02 -2.6406234589935561e+01 1.1296215514721039e+01 -4.7431912512235762e+01
3.0237122043404457e+02 -7.5992552319647430e+01 2.6932178227236562e+02 6.9311515194776675e+01
1.3726263714611409e+02 5.1599392714651728e+01 -5.3329740047741041e+01 7.0846980602318453e+01

# n=6 kin=gamma* point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.2828239554278821e+02 -2.4496535457122860e+01 -8.2714825175638310e+01 2.6445643482393749e+01
1.1622320939686080e+02 -5.3935863749880973e+01 4.6637554764458343e+01 1.0417153924799710e+01
1.2715593441246870e+02 6.1117589665714522e+00 8.0417555599897028e+01 3.6730320121393611e+01
2.7311817720387330e+02 1.0204822706947380e+02 -1.7384994796794240e+02 1.6012718466558749e+02
2.5432612388240310e+02 -3.7521695946793201e+01 9.0863886220113415e+01 -2.1610755518848049e+02
1.0089415956160600e+02 7.7941091177517281e+00 3.8645776559111937e+01 -1.7612747005694089e+01

# n=7 kin=gamma point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
7.2872424701120210e+01 -1.1693413522219860e+01 3.9788803521464132e+01 -5.9920826732857464e+01
1.4384683964946800e+02 -5.8019405070090237e+01 -1.3147834077237431e+02 6.2536245646799467e+00
7.1035431167082962e+01 -6.0726210807971810e+01 -3.5382712573121481e+01 1.0316174337758101e+01
3.3932029235629159e+02 1.4230526592224140e+02 2.9008220373867618e+02 -1.0363294442247900e+02
5.1098425280303033e+01 -2.9598821223364499e+01 -1.9151038956376900e+00 4.1608787838423417e+01
1.9182026607198480e+02 -3.3821232903236037e+01 -6.5653812496475723e+01 1.7703309178091450e+02
1.3000632077374939e+02 5.1553817604641033e+01 -9.5441037522531076e+01 -7.1657907366439602e+01

# n=7 kin=gamma point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.2329742049967361e+02 -5.6323384710552851e+01 -1.0950958035275120e+02 6.1304198538698014e+00
1.6886989290454210e+02 1.2450230626183530e+02 -5.0582781867432182e+01 -1.0226240092833450e+02
6.2469211840859657e+01 -1.1486767571960000e+01 7.1582454078953406e+00 -6.0985376291749759e+01
2.6842255039992148e+02 -1.6577314231414970e+01 2.6694610911041877e+02 2.2707554841498251e+01
1.1777170289073700e+02 7.8248441026689179e+01 -6.3472406213713292e+01 6.0980399540492833e+01
1.4261336544908951e+02 -3.5294072699694979e+01 -1.2884600160189521e+02 4.9916012542956729e+01
1.1655585601517690e+02 -8.3069208074901681e+01 7.8306415517477689e+01 2.3513390441266779e+01

# n=7 kin=gamma point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.0246106137072510e+02 -2.1371537985130522e+00 9.8897119609822951e+01 2.6703209614901560e+01
2.4053436289800709e+02 9.1689127811001825e+01 -1.7486837200116489e+02 1.3737152561455429e+02
3.2328079803072188e+02 -7.1803669124833036e+01 1.2972741522370441e+02 -2.8727252777627109e+02
5.5584019559599000e+01 3.7840826391733069e+00 4.8164985507766382e+01 -2.7484506908774009e+01
1.7448137399141760e+02 -6.1429932706812281e+01 -2.5875190586375670e+01 1.6124697749008561e+02
5.1094462119498402e+01 -3.0416835064898282e+00 -5.0650215040290917e+01 5.9956598552195226e+00
5.2563922030030831e+01 4.2939228686473058e+01 -2.5395742713462251e+01 -1.6560337889715878e+01

# n=7 kin=gamma* point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.0506200614969870e+02 -8.3731657202052983e+00 2.8491102710157229e+01 -4.2906804875457468e+01
1.3756721706718750e+02 -4.1545276126295803e+01 -9.4146156194066108e+01 4.4779597277144347e+00
1.0441493406300410e+02 -4.3483506821089733e+01 -2.5336084749091750e+01 7.3869821814169203e+00
2.5952092433204751e+02 1.0189886572989430e+02 2.0771576749345931e+02 -7.4207229229802550e+01
9.8254599534210584e+01 -2.1194481385185121e+01 -1.3713260254684800e+00 2.9794317572534030e+01
1.6486793174716999e+02 -2.4217974282901711e+01 -4.7011956872274958e+01 1.2676601341645780e+02
1.3031238710668271e+02 3.6915538605783397e+01 -6.8341346362715214e+01 -5.1311238792863222e+01

# n=7 kin=gamma* point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.2949549705787021e+02 -4.2001368954458307e+01 -8.1663279152717934e+01 4.5715652113477994e+00
1.5547789916665681e+02 9.2843626636744816e+01 -3.7720497354251577e+01 -7.6258926086076826e+01
1.0239769001627080e+02 -8.5658907994143441e+00 5.3380333584113897e+00 -4.5477900584627598e+01
2.1995961239642509e+02 -1.2362003719872289e+01 1.9906655250431109e+02 1.6933435265879329e+01
1.2660300188741130e+02 5.8351280885599422e+01 -4.7332523879906873e+01 4.5474189331001583e+01
1.4009056809846479e+02 -2.6319429788949069e+01 -9.6082798990132062e+01 3.7223275382441336e+01
1.2597573137690100e+02 -6.1946214259650198e+01 5.8394513514285862e+01 1.7534361480034459e+01

# n=7 kin=gamma* point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.1606997586117760e+02 -1.4978835687530869e+00 6.9314791740131170e+01 1.8715685760640969e+01
1.9166675042280499e+02 6.4262870588423183e+01 -1.2256135300013950e+02 9.6280647268226090e+01
2.4424131639336491e+02 -5.0325594832296233e+01 9.0923060294300583e+01 -2.0134292600262441e+02
9.9160845287179825e+01 2.6521793667658189e+00 3.3757767190882490e+01 -1.9263279658476971e+01
1.5254524098607681e+02 -4.3054873680669253e+01 -1.8135345638041098e+01 1.1301442051645731e+02
9.7967362542746784e+01 -2.1318483250425562e+00 -3.5499609300672830e+01 4.2022246537494512e+00
9.8348508506653644e+01 3.0095150451572131e+01 -1.7799311286460838e+01 -1.1606772537972351e+01

# n=8 kin=gamma point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
6.8228004502673215e+01 -7.6391587922306474e+00 4.1962084990003717e+01 -5.3253049439967171e+01
1.1964144511268690e+02 -4.7987688669713002e+01 -1.0934395277786921e+02 7.4267836714075557e+00
6.0182512587821513e+01 -5.2800367794340282e+01 -2.6971465958290281e+01 1.0324534189321829e+01
3.3580325493578380e+02 1.4412941955855081e+02 2.9039068816398839e+02 -8.7543044674191663e+01
4.6129396809277928e+01 -2.5058778931864278e+01 1.9921298372285541e+00 3.8678291936736287e+01
1.7207431986882679e+02 -2.3907264314477839e+01 -4.6115494799843432e+01 1.6404686955465689e+02
1.1260746074929250e+02 5.1577029355007639e+01 -7.7408399193026710e+01 -6.3468023395164508e+01
8.5333605433637445e+01 -3.8313190410932400e+01 -7.4505590262191106e+01 -1.6212361842799201e+01

# n=8 kin=gamma point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.2852419715480039e+02 6.5968358594264373e+01 -3.3898241416356747e+01 -1.0496453757123381e+02
5.9319571820913403e+01 -1.8341488056368149e+01 6.2126136901168687e+00 -5.6069642838455643e+01
2.0348366864772669e+02 -4.6833062219406969e+01 1.9571620310623089e+02 -3.0123670612519788e+01
6.6929740440299170e+01 4.3632402939682848e+01 -4.4324362895413181e+01 2.4721537634837642e+01
1.0114687770663200e+02 -4.2807777410130527e+01 -9.0850061584032801e+01 1.2018792501018000e+01
9.5098522521208480e+01 -7.5321058991299637e+01 5.7973312795338828e+01 -3.0922583462181099e+00
1.0081433828735840e+02 -7.3789994825747414e+00 9.7603871045326301e+01 2.4136394260979070e+01
2.4468308342106130e+02 8.1081624625832802e+01 -1.8843333474121010e+02 1.3337338497159260e+02

# n=8 kin=gamma point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
8.6104719864841059e+01 -2.8500804755355741e+01 -9.9800618555610416e+00 -8.0635756812093106e+01
2.0108331512148119e+01 -3.6722930776233409e+00 1.7075205620529879e+01 9.9647685758934603e+00
2.4312410119485739e+02 2.0513824828650320e+02 1.1022700628818180e+02 6.9840065553358372e+01
1.1690296013225290e+02 1.1102665073243691e+02 -2.0211313687235549e+01 3.0510452534446770e+01
3.7918811316710111e+02 -3.6244410264072923e+02 -9.8658634343199665e+01 -5.1810920641479321e+01
3.7917258530634847e+01 2.7490601722794420e+01 1.5213327286519871e+01 2.1225927171054831e+01
7.3337991992704971e+01 4.7185550268338432e+01 -5.2793392352461922e+01 1.9100854413224020e+01
4.3316523605459587e+01 3.7761494636352921e+00 3.9127863043226689e+01 -1.8195390794405021e+01

# n=8 kin=gamma* point=1
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.0051857502657020e+02 -4.7354846455821580e+00 2.6012132300335679e+01 -3.3011356984733567e+01
1.1754005587083520e+02 -2.9747380445019768e+01 -6.7781888497131575e+01 4.6038341391436424e+00
9.8524024915676165e+01 -3.2730741403816047e+01 -1.6719506216342200e+01 6.4001383471759361e+00
2.2725990521809169e+02 8.9345263249448507e+01 1.8001205138178051e+02 -5.4267590864032258e+01
9.5566087912317528e+01 -1.5533839012427499e+01 1.2349134914954740e+00 2.3976521835105839e+01
1.4033275731459429e+02 -1.4820019606638629e+01 -2.8586814790416909e+01 1.0169201257106710e+02
1.1483860785036759e+02 3.1972398691827660e+01 -4.7985163784065591e+01 -3.9343579371451852e+01
1.0541998589154720e+02 -2.3750196827792031e+01 -4.6185723885655413e+01 -1.0049979672274841e+01

# n=8 kin=gamma* point=2
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
1.2334736722147730e+02 4.2634018664959022e+01 -2.1907749230854680e+01 -6.7836462045303321e+01
9.8918689745032538e+01 -1.1853733529248540e+01 4.0150868335482821e+00 -3.6236678466032707e+01
1.6002928320598551e+02 -3.0267262841567590e+01 1.2648743176386139e+02 -1.9468320305651950e+01
1.0092672025956981e+02 2.8198741350663060e+01 -2.8645941103645480e+01 1.5977030797940650e+01
1.1219763282081060e+02 -2.7665802515019632e+01 -5.8714561099040218e+01 7.7675030080742768e+00
1.0996609213130451e+02 -4.8678480158194347e+01 3.7466981935804597e+01 -1.9984641555262330e+00
1.1207255487216500e+02 -4.7688984290745582e+00 6.3079411836093414e+01 1.5598864445853611e+01
1.8254165974365600e+02 5.2401417457482587e+01 -1.2178066093576730e+02 8.6196526720645664e+01

# n=8 kin=gamma* point=3
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 5.0000000000000000e+02
5.0000000000000000e+02 0.0000000000000000e+00 0.0000000000000000e+00 -5.0000000000000000e+02
2.2970808870355640e+02 -4.9661211722710952e+01 3.1179097878638832e+01 -2.0251482792079011e+02
9.6302444029888207e+01 2.1675179472965320e+00 2.3064943823142659e+01 -2.0549758265078690e+01
1.4707983217472301e+02 -4.1553801168870848e+01 -4.3391219918495359e+01 9.8528078643538976e+01
1.0059890475220760e+02 -2.6340074202631740e+00 -4.2358866651260819e+01 1.9364050491654481e+00
9.9593287877849392e+01 2.7528671961808531e+01 -2.5988909489382770e+01 -1.3053482299064470e+01
1.0466057749732499e+02 2.8047997878755549e+01 1.0421625800314899e+01 4.1753534209514683e+01
1.1456436034317450e+02 3.3447281714358908e+01 4.8145075919494793e+01 3.7055974925875653e+01
1.0749250462127610e+02 2.6575508096254339e+00 -1.0717473624522120e+00 5.6844075656838598e+01

